Two- and three-pion finite-volume spectra at maximal isospin from lattice QCD

We present the three-pion spectrum with maximal isospin in a finite volume determined from lattice QCD, including excited states in addition to the ground states across various irreducible representations at zero and nonzero total momentum. The required correlation functions, from which the spectrum is extracted, are computed using a newly implemented algorithm which speeds up the computation by more than an order of magnitude. On a subset of the data we extract a nonzero value of the three-pion threshold scattering amplitude using the $1/L$ expansion of the three-particle quantization condition, which consistently describes all states at zero total momentum. The finite-volume spectrum is publicly available to facilitate further explorations within the available three-particle finite-volume approaches.

==> anc/README <==
Two- and three-pion finite-volume spectra at maximal isospin
------------------------------------------------------------

Bootstrap samples of the finite-volume spectra presented in

	B. Hörz, A. Hanlon,  Two- and three-pion finite-volume spectra
				at maximal isospin from lattice QCD (2019)



i) Structure of each data set:

	l. 1:		mean value from the original data
	ll. 2-801:	800 bootstrap samples


ii) Data groups:

mpi		--	single-pion mass in lattice units
I2		--	I=2 two-pion energies in units of the
			single-pion mass
I3		--	I=3 three-pion energies in units of the
			single-pion mass

